Efficient Approximation of Centrality Measures in Uncertain Graphs

In this thesis I propose an algorithm to heuristically calculate different distance measures on uncertain graphs (i.e. graphs where edges only exist with a certain probability) and apply this to the heuristic calculation of harmonic closeness centrality. This approach is mainly based on previous work on the calculation of distance measures by Potamias et al. and on a heuristic algorithm for betweenness centrality by Chenxu Wang and Ziyuan Lin. I extend on their research by using the concept of possible shortest paths, applying them to the afformentioned distances. To the best of my knowledge, this algorithmic approach has never been studied before. I will compare my heuristic results for harmonic closeness against the Monte Carlo method both in runtime and accuracy. Similarly, I will conduct new experiments on the betweenness centrality heuristic proposed y Chenxu Wang and Ziyuan Lin to test its efficacy on a bigger variety of instances. Finally, I will test both of these algorithms on large scale graphs to evaluate the scalability of their runtime.

==> plots/beta.py <==
# plot beta distribution with latex look
import numpy as np
from scipy.stats import beta
import matplotlib.pyplot as plt

f = plt.figure()

plt.rc("text", usetex=True)
plt.rc("font", family="serif")

x = np.linspace(0,1,1000)
y = beta.pdf(x, 4, 4)
plt.plot(x,y)
plt.xlabel(r"$x$", size = 18)
plt.ylabel(r"$Beta(4,4)(x)$", size = 18)
plt.show()

f.savefig("beta_4_4_density.pdf", bbox_inches="tight")
